FIND: An Unsupervised Implicit 3D Model of Articulated Human Feet

In this paper we present a high fidelity and articulated 3D human foot model. The model is parameterised by a disentangled latent code in terms of shape, texture and articulated pose. While high fidelity models are typically created with strong supervision such as 3D keypoint correspondences or pre-registration, we focus on the difficult case of little to no annotation. To this end, we make the following contributions: (i) we develop a Foot Implicit Neural Deformation field model, named FIND, capable of tailoring explicit meshes at any resolution i.e. for low or high powered devices; (ii) an approach for training our model in various modes of weak supervision with progressively better disentanglement as more labels, such as pose categories, are provided; (iii) a novel unsupervised part-based loss for fitting our model to 2D images which is better than traditional photometric or silhouette losses; (iv) finally, we release a new dataset of high resolution 3D human foot scans, Foot3D. On this dataset, we show our model outperforms a strong PCA implementation trained on the same data in terms of shape quality and part correspondences, and that our novel unsupervised part-based loss improves inference on images.

==> images/qual/supmat/split_to_cols.py <==
import cv2
import os

files = [f for f in os.listdir() if f.endswith('.png')]

out_dir = 'to_columns'
ncols = 4
col_width = 256

crop_per_col = {0: 60, 2:40}

for f in files:
    img = cv2.imread(f)
    name = f.split('_')[0]
    for c in range(ncols):
        crop = crop_per_col.get(c, 0)
        out_img = img[:, c*col_width+crop:(c+1)*col_width-crop]
        cv2.imwrite(os.path.join(out_dir, name+f'_{c:02d}.png'), out_img)


